Porting HTM Models to the Heidelberg Neuromorphic Computing Platform

Hierarchical Temporal Memory (HTM) is a computational theory of machine intelligence based on a detailed study of the neocortex. The Heidelberg Neuromorphic Computing Platform, developed as part of the Human Brain Project (HBP), is a mixed-signal (analog and digital) large-scale platform for modeling networks of spiking neurons. In this paper we present the first effort in porting HTM networks to this platform. We describe a framework for simulating key HTM operations using spiking network models. We then describe specific spatial pooling and temporal memory implementations, as well as simulations demonstrating that the fundamental properties are maintained. We discuss issues in implementing the full set of plasticity rules using Spike-Timing Dependent Plasticity (STDP), and rough place and route calculations. Although further work is required, our initial studies indicate that it should be possible to run large-scale HTM networks (including plasticity rules) efficiently on the Heidelberg platform. More generally the exercise of porting high level HTM algorithms to biophysical neuron models promises to be a fruitful area of investigation for future studies.

==> assets/spatial_pooler/histo/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

activity = np.load('activity.npy')
active = np.load('active.npy')

plt.figure(figsize=(3.6, 2.2))
counts, bins, patches = plt.hist(activity, 61, (9.5, 70.5), lw=0, rwidth=0.9, label="All Columns")
plt.hist(activity[active], bins=bins, lw=0, rwidth=0.9, label="Active Columns")

np.save('activity.npy', activity)
np.save('active.npy', active)

plt.xlabel("Input Events")
plt.ylabel("\#")
plt.xlim((19.5, 60.5))

plt.legend(loc='upper right')

plt.savefig('activity.pgf', bbox_inches='tight')


==> assets/spatial_pooler/learning/plot.py <==
import os
import numpy as np
import matplotlib.pyplot as plt

plt.figure(figsize=(3.6, 2.2))

reference = np.loadtxt('report_trained.csv')

plt.plot(reference[:,0], reference[:,1], '.', alpha=1, color='lightgrey', label="reference data")

i = 1
for p in os.listdir('.'):
    if not p.startswith('learning') or not p.endswith('.npy'):
        continue
    
    activity = np.load(p)
    plt.errorbar(activity[:,0], activity[:,1], yerr=activity[:,2], fmt='.-', label="simulation {0}".format(i), zorder=10)

    print p

    i += 1

plt.xlabel("Input Overlap")
plt.ylabel("Output Overlap")

plt.xlim((0.0, 1.0))
plt.ylim((0.0, 1.0))

plt.legend(loc='upper left')

plt.savefig('learning.pdf', bbox_inches='tight')
plt.savefig('learning.pgf', bbox_inches='tight')


==> assets/spatial_pooler/overlap/plot.py <==
import os
import numpy as np
import matplotlib.pyplot as plt

plt.figure(figsize=(3.6, 2.2))

reference = np.loadtxt('report.csv')

#mask = np.random.choice(np.arange(reference.shape[0]), 3000, replace=False)
#reference = reference[mask,:]

plt.plot(reference[:,0], reference[:,1], '.', alpha=1, color='lightgrey', label="reference data")

i = 1
for p in os.listdir('.'):
    if not p.startswith('overlap') or not p.endswith('.npy'):
        continue
    
    activity = np.load(p)
    plt.errorbar(activity[:,0], activity[:,1], yerr=activity[:,2], fmt='.-', label="simulation {0}".format(i), zorder=10)

    i += 1

plt.xlabel("Input Overlap")
plt.ylabel("Output Overlap")

plt.xlim((0.0, 1.0))
plt.ylim((0.0, 1.0))

plt.legend(loc='upper left')

plt.savefig('overlap.pgf', bbox_inches='tight')
plt.savefig('overlap.pdf', bbox_inches='tight')


==> assets/spatial_pooler/sparsity/plot.py <==
import os
import numpy as np
import matplotlib.pyplot as plt

plt.figure(figsize=(3.6, 2.2))

for p in os.listdir('.'):
    if not p.startswith('sparsity') or not p.endswith('.npy'):
        continue
    
    activity = np.load(p)
    plt.errorbar(activity[:,0]/100., activity[:,1]/10., yerr=activity[:,2]/10., fmt='.-')

plt.xlabel("Input Sparsity [\si{\%}]")
plt.ylabel("Output Sparsity [\si{\%}]")

plt.xlim((0, 6.0))
plt.ylim((0, 6))

plt.savefig('sparsity.pgf', bbox_inches='tight')
plt.savefig('sparsity.pdf', bbox_inches='tight')


==> run.sh <==
pdflatex report
bibtex report
pdflatex report
pdflatex report

#rm *.aux *.glo *.xdy *.log *.out *.blg *.bbl

